Strong Scatterings of Cold Jupiters and their Influence on Inner Low-mass Planet Systems: Theory and Simulations

Recent observations have indicated a strong connection between compact ($a \lesssim 0.5$ au) super-Earth and mini-Neptune systems and their outer ($a \gtrsim$ a few au) giant planet companions. We study the dynamical evolution of such inner systems subject to the gravitational effect of an unstable system of outer giant planets, focussing on systems whose end configurations feature only a single remaining outer giant. In contrast to similar studies which used on N-body simulations with specific (and limited) parameters or scenarios, we implement a novel hybrid algorithm which combines N-body simulations with secular dynamics with aims of obtaining analytical understanding and scaling relations. We find that the dynamical evolution of the inner planet system depends crucially on $N_{\mathrm{ej}}$, the number of mutual close encounters between the outer planets prior to eventual ejection/merger. When $N_{\mathrm{ej}}$ is small, the eventual evolution of the inner planets can be well described by secular dynamics. For larger values of $N_{\mathrm{ej}}$, the inner planets gain orbital inclination, inclination and eccentricity in a stochastic fashion analogous to Brownian motion. We develop a theoretical model, and compute scaling laws for the final orbital parameters of the inner system. We show that our model can account for the observed eccentric super-Earths/mini-Neptunes with inclined cold Jupiter companions, such as HAT-P-11, Gliese 777 and $\pi$ Men.

==> fig5.py <==
import numpy as np
from pylab import *
import matplotlib.pyplot as plt
import scipy.stats
from scipy.optimize import leastsq
from scipy.integrate import quad

def integrand(x,a,n):
	return 2./pi * np.cos(x*n) * (1 + a*a - 2*a*np.cos(x))**(-1.5) / 3.	

#def b32(a,n):
	#return np.asarray([quad(integrand,0,pi,args=(i,n))[0] for i in a])

def b32_1(a):
	return 0.75*a + 43./32.*a**3. + 525./256.*a**5.

def b32_2(a):
	return 15./16.*a**2. + 105./64.*a**4. 
	

def f_y(b,y):
	return b*np.exp(-0.5*(y + b*b*np.exp(-y)))/(2*3.1416)**(0.5)

def gauss(b,y):
	return b*np.exp(-0.5*(y + b*b*np.exp(-y)))/(2*3.1416)**(0.5)

def rayleigh(x,s):
	return x/s/s * np.exp(-x*x/2/s/s)
clf()

data = np.loadtxt("fixed.csv",delimiter=",").T
#data = np.loadtxt("tab_semi_sma_7.csv",delimiter=",").T
#out = [collect([Npl; i_inst; i_ej; t_inst; t_ej; N_inst; N_ej]) ; (a_i)[:]; (a_f)[:]; (Ms)[:];  (max_i_pairwise)[:] ; (ecc[:,i_end])[:]; (inc[:,i_end])[:]]

Npl, i_inst, i_ej, t_inst, t_ej, N_inst, N_ej = data[0:7]
N = int(Npl[0])
a_i       = data[7+0*N:7+1*N]
a_f       = data[7+1*N:7+2*N]
Ms        = data[7+2*N:7+3*N]
mean_i    = data[7+3*N+0*N*N+0*(N-1):7+3*N+1*N*N+0*(N-1)]
rms_e     = data[7+3*N+1*N*N+0*(N-1):7+3*N+1*N*N+1*(N-1)]
rms_i     = data[7+3*N+1*N*N+1*(N-1):7+3*N+1*N*N+2*(N-1)]
ecc_f     = data[7+3*N+1*N*N+2*(N-1):7+4*N+1*N*N+2*(N-1)]
inc_f     = data[7+4*N+1*N*N+2*(N-1):7+5*N+1*N*N+2*(N-1)]
ecc_f_n   = data[7+5*N+1*N*N+2*(N-1):7+6*N+1*N*N+2*(N-1)]
inc_f_n   = data[7+6*N+1*N*N+2*(N-1):7+7*N+1*N*N+2*(N-1)]
counter   = data[-2]
stab      = data[-1]

Nrow = len(Npl)
Q = np.zeros((N-1,N-1,Nrow))
O = np.zeros((N-1,N-1,Nrow))
mean_i = np.reshape(mean_i,((N,N,Nrow)))
for pl1 in range(N-1):
	for pl2 in range(N-1):
		if pl1 != pl2:
			if pl1 < pl2:
				a_in = a_f[pl1]
				a_ou = a_f[pl2]
			else:
				a_in = a_f[pl2]
				a_ou = a_f[pl1]
			alph = a_in/a_ou
			b1   = b32_1(alph)
			b2   = b32_2(alph)
			L1   = Ms[pl1]*(a_f[pl1])**(0.5)
			L2   = Ms[pl2]*(a_f[pl2])**(0.5)
			Q[pl1,pl2] = Ms[pl1]*Ms[pl2]*alph*b1/a_ou/L1
			Q[pl2,pl1] = Ms[pl1]*Ms[pl2]*alph*b1/a_ou/L2
			O[pl2,pl1] = -Ms[pl1]*Ms[pl2]*alph*b2/a_ou/L2
			O[pl2,pl1] = -Ms[pl1]*Ms[pl2]*alph*b2/a_ou/L2

dR = np.abs((1 - ecc_f[2])*a_f[2] - (1 + ecc_f[1])*a_f[1])/6.0
rr = ((1 - ecc_f[2])*a_f[2]) / ((1 + ecc_f[1])*a_f[1])
Mrs = np.asarray([2.0, 5.0, 10.0])
#M1s = np.unique(Ms[1])
M1s = np.asarray([0.01,0.001,0.0001])
#M1s = np.asarray([0.01,0.003,0.001,0.0003,0.0001])
M1lb = ['1e-2', '3e-3', '1e-3', '3e-4', '1e-4']
a1s = [0.3,0.4,0.5]
colors = ['r','g','b','m','c','y']
C = 0
Nejm  = np.zeros((5,5))
Neje  = np.zeros((5,5))
EdE   = np.zeros((5,5))
de2   = np.zeros((5,5))
sde2  = np.zeros((5,5))
dE    = np.zeros((5,5))
dRs   = np.zeros((5,5))
rrs   = np.zeros((5,5))
slope = np.zeros((5,5,4))
i1    = np.zeros((5,5,4))
i2    = np.zeros((5,5,4))

t = np.linspace(0,10,100)
tl = 10**t
tt = np.logspace(-1.9,-4.1,100)
ttt = np.logspace(0,8,100)


Ef     = a_i[2]/a_f[2]
zz     = ((Q[0,1]-Q[1,0])**2. + 4*O[0,1]*O[1,0])**(0.5)
#e1_sec = rms_e[1] * 1.25 * a_f[0] / a_f[1] * (1 - Ms[1])/(1 + Ms[1])**1. * 1.414
#i1_sec = rms_i[1] * (1 + Ms[2])**(-2.) * 1.414
#de      = np.abs(rms_e[0]/e1_sec - 1)
#di      = np.abs(rms_i[0]/i1_sec - 1)
t_koz  = 1/Ms[1] * (a_f[1])**(3.0) * (a_f[0])**(1.5) * (1 - rms_e[1]**2.)**(1.5)
tau    = t_ej / t_koz
rh     = (a_i[0]+a_i[1])/2*((Ms[1]+Ms[2])/3)**(1./3.)


#d = (rms_e[0]/e1_sec - 1)

# Define the exponential fit function.
def peval(x,p):
	x1, x2, x3, x4 = x
	return p[0] * (x1)**(p[1]) * (x2)**(1.0) * x3**(0.5) * x4**(p[4]) 

# Define the residuals.
def residuals(p, Y, x):
    return (np.log10(Y) - np.log10(peval(x,p)))
    #return ((Y) - (peval(x,p)))

x2 = [Ms[1], (Ms[2]), N_ej, a_i[2]/a_i[1]]
Y = N_ej
p = [1, 1, 1, 1, 1]

# Calculate the values of the parameters using least squares.
p_final, cov_x, info, mesg, success = leastsq(residuals, p, args =(Y,x2), 
                                              full_output = True, maxfev=2000)

print p_final

		
#plot(tl, tl**(0.5) * 0.002, 'k-', linewidth=2.0)
if 1 == 2:
	M1, M2 = np.zeros((5,5)), np.zeros((5,5))
	for ii in range(5):
		for jj in range(5):
			M1[ii,jj] = M1s[ii]
			M2[ii,jj] = M1s[ii]/Mrs[jj]
	M1c = np.concatenate(M1)
	M2c = np.concatenate(M2)
	x2 = [M1c, (1+M2c/M1c)/2., M1c, M2c]
	Y = np.concatenate(rrs)
	p = [1, 1, 1, 1, 1]

	# Calculate the values of the parameters using least squares.
	p_final, cov_x, info, mesg, success = leastsq(residuals, p, args =(Y,x2), 
		                                      full_output = True, maxfev=2000)

	print p_final, cov_x



e1_sec = rms_e[1] * 1.25 * a_f[0]/a_f[1] * 1.414
i1_sec = rms_i[1] * 1.414

Nejs = np.unique(N_ej)
#rrr = [np.mean((rms_e[0]/c1v1 - 1)[N_ej == Nejs[i]]) for i in range(len(Nejs))]
#ttt = [np.mean((mean_i[0,1]/t12/inc_f[2]/1.414 - 1)[N_ej == Nejs[i]]) for i in range(len(Nejs))]
de      = np.abs(rms_e[0]/e1_sec - 1)
di      = np.abs(rms_i[0]/i1_sec - 1)



for i, M1 in enumerate(M1s):
	C = 0
	for j,Mr in enumerate(Mrs):
		for k, a1 in enumerate(a1s):
			M2 = M1/Mr
			cut1 = [np.abs(Ms[1] - M1) < 1.0]
			cut2 = [np.abs((Ms[1]/Ms[2])[cut1] - Mr) < 0.1]
			cut3 = [np.abs(a_i[0][cut1][cut2] - a1) < 0.001]
			#loglog(N_ej[cut1], (ecc_f[0]/ecc_f[1])[cut1], '.', color=colors[i], label="M$_1$ = "+M1lb[i])
			Nejm[i,j] = 10**np.mean(np.log10(N_ej[cut1][cut2]))
			Neje[i,j] = np.std(np.log10(N_ej[cut1][cut2])) #* Nejm[i,j]
			de2[i,j]  = 10**np.mean(np.log10((1-ecc_f[2])[cut1][cut2]))
			sde2[i,j] = np.std(np.log10((1-ecc_f[2])[cut1][cut2]))
			dE[i,j]   = 10**np.mean(np.log10(a_i[2]/a_f[2])[cut1][cut2])
			dRs[i,j]  = 10**np.mean(np.log10(dR)[cut1][cut2])
			#slope[i,j,k] = scipy.stats.linregress(np.log10(N_ej[cut1][cut2][cut3]),np.log10(de[cut1][cut2][cut3]))[0]
			i1[i,j,k] = 10**np.mean(np.log10((de/N_ej**(0.5))[cut1][cut2][cut3]))
			i2[i,j,k] = 10**np.mean(np.log10((de/t_ej**(0.5))[cut1][cut2][cut3]))
			EdE[i,j]  = 1/M1 * ((M1+M2)/3)**(1./3.)
			rrs[i,j]  = np.mean(rr[cut1][cut2][rr[cut1][cut2] > 1.0])
#			print icpt[i,j,k], M1, Mr, a1
			xlabel(r"$\theta_1$ [deg.]", fontsize=35)
			ylabel("$pdf$", fontsize=25)
			#ylabel("$i_1$", fontsize=25)
	

			z = np.linspace(0,20,10000)
			if i == 2 and k == 1:
				#hist(np.log10(N_ej[cut1][cut2]),normed=1,bins=20,histtype='step',color=colors[i])
				#hist(rr[cut1][cut2],bins=np.linspace(0,2,200),normed=1)
				hist((inc_f*57.3)[1][cut1][cut2],bins=50,normed=1,label="M$_1$/M$_2$ = "+`Mrs[j]`, color=colors[j],histtype='step',linewidth=4.0)
				#hist((mean_i[1,2]*57.3)[cut1][cut2],bins=20,normed=1,label="M$_1$/M$_2$ = "+`Mrs[j]`, color=colors[j],histtype='step',linewidth=4.0)
				#hist(rms_e[1][cut1][cut2], bins=np.linspace(0,1,100), normed=1,label="M$_1$/M$_2$ = "+`Mrs[j]`, color=colors[j],histtype='step', linewidth=4.0)
				plot(z*0.05*57.3, rayleigh(z*0.05*57.3,2/Mrs[j]*0.05*57.3), color=colors[j])
				#plot(z*0.05*57.3, rayleigh(z*0.05*57.3,1.4*0.05*57.3), color=colors[j])
				#plot(t,2.3*f_y(EdE[i,j],t*2.3),color=colors[i], label="M$_1$ = "+M1lb[i])
				#xlabel("$\log_{10}{N_{ej}}$", fontsize=25)
				#ylabel(r"$pdf$", fontsize=25)
				#xlim([0,2.0])
				#ylim([0,1])


legend(loc='upper right')
xlim([0,40])
tight_layout()
savefig("5.png")

